Measuring the Runtime Performance of C++ Code Written by Humans using GitHub Copilot

GitHub Copilot is an artificially intelligent programming assistant used by many developers. While a few studies have evaluated the security risks of using Copilot, there has not been any study to show if it aids developers in producing code with better runtime performance. We evaluate the runtime performance of C++ code produced when developers use GitHub Copilot versus when they do not. To this end, we conducted a user study with 32 participants where each participant solved two C++ programming problems, one with Copilot and the other without it and measured the runtime performance of the participants' solutions on our test data. Our results suggest that using Copilot may produce C++ code with (statistically significant) slower runtime performance.

==> listings/listing-P12-L1-b-C.cpp <==
void moveValues(int start, int end);

void moveValues(int start, int end){
  int temp; 
  for(int i = start; i < end; i++){
    temp = src[i].get();
    for (int j = 0; j< temp; j++){
      dst[i].operator++();
      src[i].operator--();
    }
  }
}

void schedule() {
  thread threads[THREAD_COUNT];
  int thread_size = SIZE/THREAD_COUNT;
  int start = 0;
  int end = thread_size;
  for(int i = 0; i < THREAD_COUNT; i++){
    threads[i] = thread(moveValues, start, end);
    start = end;
    end += thread_size;
  }
  for(int i = 0; i < THREAD_COUNT; i++){
    threads[i].join();
  }
}

==> listings/listing-P22-L1U-a-C.cpp <==
void readFileCombos(std::vector<FileCombo> &fileCombos) {
  std::vector<int> file_descriptors;
  for( auto fname : FILE_NAMES ) {
    int fd = open(fname.c_str(), O_RDONLY);
    file_descriptors.push_back( fd );
  }
  for( auto &combo : fileCombos ) {
    lseek(file_descriptors[combo.fileId], combo.offset, SEEK_SET);
    read(file_descriptors[combo.fileId], combo.buffer, RECORD_SIZE);
  }
}

==> listings/listing-P27-L1-b-C.cpp <==
void do_work(int begin, int end) {
  for (int i = begin; i < end; i++) {
    while (src[i].get() > 0) {
      src[i]--;
    }
    while (dst[i].get() < INIT_SRC_VAL) {
      dst[i]++;
    }
  }
}

void schedule() {
  std::thread threads[THREAD_COUNT];
  auto amount = SIZE / THREAD_COUNT;
  for (int i = 0; i < THREAD_COUNT; i++) {
    threads[i] = std::thread(do_work, i * amount, (i + 1) * amount);
  }
  for (int i = 0; i < THREAD_COUNT; i++) {
    threads[i].join();
  }
}

==> listings/listing-P31-L3-a-NC.cpp <==
bool compareByOffset(const FileCombo* a, const FileCombo* b) { return (a->offset < b->offset); }

void readFileCombos(std::vector<FileCombo> &fileCombos) {
  std::map<int, std::vector<FileCombo*>> combosByFile;
  for (FileCombo& combo : fileCombos) {
    combosByFile[combo.fileId].push_back(&combo);
  }
  for (auto combos : combosByFile) {
    std::sort(combos.second.begin(), combos.second.end(), compareByOffset);
    int previousOffset = 0-RECORD_SIZE-1;
    std::ifstream in;
    in.open(FILE_NAMES[combos.first]);
    for (FileCombo* combo : combos.second) {
      in.seekg(combo->offset);
      in.read(combo->buffer, RECORD_SIZE);
    }
    in.close();
  }
}

==> listings/listing-a-L0.cpp <==
void readFileCombos(std::vector<FileCombo> &fileCombos) {
  for(auto &fileCombo: fileCombos){
    ifstream in;
    in.open (FILE_NAMES[fileCombo.fileId], std::ios::binary);
    in.seekg(fileCombo.offset);
    in.read (fileCombo.buffer, RECORD_SIZE);
    in.close();
  }
}


==> listings/listing-a-L1.cpp <==
void readFileCombos(std::vector<FileCombo> &fileCombos) {
  std::vector<ifstream> files(FILE_NAMES.size());
  for (int i = 0; i < FILE_NAMES.size(); ++i) {
    files[i].open(FILE_NAMES[i], std::ios::binary);
  }
  for (FileCombo & fc: fileCombos) {
    files[fc.fileId].seekg(fc.offset);
    files[fc.fileId].read(fc.buffer, RECORD_SIZE);
  }
  for (ifstream & f: files) {
    f.close();
  }
  
}

==> listings/listing-a-L2.cpp <==
void readFileCombos(std::vector<FileCombo> &fileCombos) {
  std::sort(fileCombos.begin(), fileCombos.end(),
            [](const FileCombo &a, const FileCombo &b) {
              if (a.fileId != b.fileId) {
                return a.fileId < b.fileId;
              }
              return a.offset < b.offset;
            });

  for (FileCombo &fc : fileCombos) {
    ifstream in;
    in.open (FILE_NAMES[fileCombo.fileId], std::ios::binary);
    in.seekg(fc.offset);
    in.read(fc.buffer, RECORD_SIZE);
    in.close();
  }
}

==> listings/listing-a-L3.cpp <==
void readFileCombos(std::vector<FileCombo> &fileCombos) {
  std::vector<ifstream> files(FILE_NAMES.size());
  for (int i = 0; i < FILE_NAMES.size(); ++i) {
    files[i].open(FILE_NAMES[i], std::ios::binary);
  }

  std::sort(fileCombos.begin(), fileCombos.end(),
            [](const FileCombo &a, const FileCombo &b) {
              if (a.fileId != b.fileId) {
                return a.fileId < b.fileId;
              }
              return a.offset < b.offset;
            });

  for (FileCombo & fc: fileCombos) {
    files[fc.fileId].seekg(fc.offset);
    files[fc.fileId].read(fc.buffer, RECORD_SIZE);
  }

  for (ifstream & f: files) {
    f.close();
  }
  
}

==> listings/listing-a-full.cpp <==
/**
 * PLEASE READ ENTIRE FILE CAREFULLY BEFORE YOU BEGIN.
 * Your goal in this exercise is to read
 * many records from large text files and
 * write them to a buffer. A record
 * is a series of bytes in a large text file.
 *
 */

#include <algorithm>
#include <fstream>
#include <iostream>
#include <random>
#include <string>
#include <vector>

using namespace std;

/** The size of each record in bytes*/
#define RECORD_SIZE 5000

/** The number of records to read*/
#define NUM_RECORDS 500000

/** Global vector of strings which are the file names of some large text files
 * in your working directory. You may assume that each file is at least 1GB (1e9
 * bytes) in size and contains random text.
 * Because it is impractical to send several 1GB files, we have provided 10MB
 * (1e7 bytes) files instead for easier debugging
 * DO NOT EDIT!
 */
const std::vector<std::string> FILE_NAMES = {
    "large_file_1.txt", "large_file_2.txt", "large_file_3.txt"};

/** The size of the file in bytes. Ideally this should be
 * 1e9 bytes (1GB) but it is impractical to send out
 * such a large file.
 * DO NOT EDIT!
 */
#define FILE_SIZE 1e7

/** A struct representing a file combination
 * DO NOT EDIT!
 */
struct FileCombo {
  int fileId; /** A valid index in `FILE_NAMES` */
  int offset; /** A valid seek position for a file at `FILE_NAMES[fileId]`*/
  char buffer[RECORD_SIZE + 1]; /** The output buffer */
};

std::vector<FileCombo> createCombos();
void sanityCheck(std::vector<FileCombo> &combos);

void readFileCombos(std::vector<FileCombo> &fileCombos);

/**
 * Implement the `readFileCombos` function that reads all the records from the
 * vector of file combinations `fileCombos` and writes each record to the
 * `buffer` member of the `FileCombo` struct. Each record is `RECORD_SIZE`
 * bytes. You may assume that reading `RECORD_SIZE` bytes from any file in
 * `FILE_NAMES` starting at any seek position, `offset` in `fileCombos` will
 * never throw an error.
 *
 */

/**
 * Example
 *
 * * * * * * example_file.txt * * * * * *
 * fourLettTextUsedHereAlsoHere
 * * * * * * EOF * * * * * *
 *
 * * * * * * program.cpp * * * * *
 * #define RECORD_SIZE 4
 * #define NUM_RECORDS 4
 * const std::vector<std::string> FILE_NAMES = {"example_file.txt"};
 *
 * void readFileCombos(std::vector<std::string> &fileCombos,
 *                     std::vector<char[RECORD_SIZE + 1]> &buffer);
 *
 * int main() {
 *  std::vector<FileCombo> fileCombos = {
 *    {.fileId = 0, .offset = 4,  .buffer = ""},
 *    {.fileId = 0, .offset = 20, .buffer = ""},
 *    {.fileId = 0, .offset = 8,  .buffer = ""},
 *    {.fileId = 0, .offset = 24, .buffer = ""},
 *  };
 *  readFileCombos(&fileCombos);
 *  return 0;
 * }
 * * * * * * EOF * * * * * *
 *
 * fileCombos is now
 *  {
 *    {.fileId = 0, .offset = 4,  .buffer = "Lett"},
 *    {.fileId = 0, .offset = 20, .buffer = "Also"},
 *    {.fileId = 0, .offset = 8,  .buffer = "Text"},
 *    {.fileId = 0, .offset = 24, .buffer = "Here"},
 *  }
 *
 */

void readFileCombos(std::vector<FileCombo> &fileCombos) {
  // YOUR CODE GOES HERE
}

int main() {
  // Main function
  std::vector<FileCombo> fileCombos = createCombos();

  readFileCombos(fileCombos);

  // Uncomment the below line to test for correctness
  sanityCheck(fileCombos);
  return 0;
}
/**
 * Generates vector of `FileCombo` structs of size `NUM_RECORDS`
 * where each `fileId` member is a random index from `FILE_NAMES`
 * and each `offset` member is a random valid seek position for the file at
 * `FILE_NAMES[fileId]`.
 * DO NOT EDIT!
 */
std::vector<FileCombo> createCombos() {
  std::random_device rd;
  std::mt19937 gen(rd());
  std::uniform_int_distribution<int> fileIdDis(0, FILE_NAMES.size() - 1);
  std::uniform_int_distribution<int> offsetDis(0,
                                               FILE_SIZE - (2 * RECORD_SIZE));

  std::vector<FileCombo> combos;
  for (int i = 0; i < NUM_RECORDS; ++i) {
    FileCombo fc = {.fileId = fileIdDis(gen), .offset = offsetDis(gen), ""};
    combos.push_back(fc);
  }
  return combos;
}

/**
 * Checks that the `buffer` member of each `FileCombo` struct in `combos`
 * is the correct record.
 * DO NOT EDIT!
 */
void sanityCheck(std::vector<FileCombo> &combos) {
  printf("Running Sanity Checks...\n");
  for (int i = 0; i < NUM_RECORDS; ++i) {
    std::ifstream in;
    in.open(FILE_NAMES[combos[i].fileId]);
    in.seekg(combos[i].offset);
    char temp[RECORD_SIZE + 1] = "";
    in.read(temp, RECORD_SIZE);
    in.close();
    if (std::string(combos[i].buffer) != std::string(temp)) {
      printf("combos[%d].fileId = %d\n", i, combos[i].fileId);
      printf("combos[%d].offset = %d\n", i, combos[i].offset);
      printf("combos[%d].buffer = %s\n", i, combos[i].buffer);
      printf("instead of\ncombos[%d].buffer = %s\n", i, temp);
      printf("Check Failed!\n");
      return;
    }
  }
  printf("All Checks passed!\n");
}
